Avoiding four-term progressions from finitely many starts

For every finite set $A\subset\mathbb{Z}$, we construct a bijection $p:\mathbb{N}_0\to\mathbb{Z}$ beginning with $0,1$ that contains no four-term arithmetic progression, in occurrence order, whose first value belongs to $A$. More generally, for each $n\ge2$ the enumeration can begin with $0,1,3,\ldots,2^{n-1}-1$ and simultaneously avoid every such progression starting in $A$ or among these first $n$ entries. The construction uses finitely branching prerequisite relations and an explicit bounded integer potential. This proves finite prerequisite closure and gives an exhaustive enumeration, rather than merely a total order. We also give an extension theorem for finite prefixes with compatible binary-tail constraints. These results do not determine whether every enumeration of the integers contains an ordered four-term arithmetic progression.

==> anc/README.md <==
# Computational supplement

This supplement accompanies *Avoiding four-term progressions from finitely
many starts*, by William Thompson (Harvard University). Contact:
willthompsonbusiness@gmail.com. It contains `verify.py`, this README, and the reproducible
`results.json` generated by the program.

## Running the checks

Use Python 3.9 or later. No third-party packages are required.

```sh
python3 verify.py
```

The program writes `results.json` next to itself. To select another destination,
use `python3 verify.py --output /path/to/results.json`. Run without Python's
`-O` option, because assertions implement the checks.

The program uses exact Python integer arithmetic, including signed values. It
was independently implemented from the mathematical construction and imports
no discovery modules or saved certificates. Its only inputs are the explicit
finite test families in its source. Random tests have the fixed seed `1952026`.

## What is checked

- The finite prefix predicate, compatible binary preferences, coarse residue
  ranks, predecessor formulas, and the bounded decreasing potential.
- All anchor subsets of `{0,1,2,3}` with every applicable coarse orientation
  having odd-first root. Also every depth-three orientation for three signed
  anchor sets. These give 244 configurations, 47,092 targets, 126,948 exact
  predecessor inequalities, and 110,188 signed progression-blocking witnesses.
- 128 reproducible large signed-anchor configurations. The 34,464 targets
  include random integers up to magnitude `10^15` and explicit high-valuation
  cases of both signs. All 186,920 predecessor inequalities pass.
- Twelve finite outputs of the exhaustive enumeration procedure. Each preserves
  its initial `0,1`, covers `[-5,5]`, has no repetitions, respects all
  prerequisites, and has no ordered four-term progression starting in its
  specified anchor set.
- Certified-prefix continuations and 392 finite binary batches across 129
  prefixes. Each batch contains its requested value, preserves the old prefix,
  avoids ordered four-term progressions, and satisfies the triple-continuation
  condition. The largest batch has 2,990 entries. Finite-batch checks concern
  the construction's stronger binary-order realization, rather than an
  additional claim that its certificate is preserved after the batch.
- The extension theorem with an arbitrary tested certified prefix `P` and a
  separately prescribed finite set `A` simultaneously. Tests cover every
  certified word of lengths one through three drawn without repetition from
  `{-2,-1,0,1,2}`, each with four choices of `A`. They also cover the combined
  prescribed-position construction `P_n=(2^j-1)`, for `n=2,...,5`, with four
  finite sets `A` each. Every case checks all relevant predecessor potential
  inequalities, preservation of `P`, uniqueness, finite requested coverage,
  inclusion of every specified anchor, and avoidance rooted in `A ∪ supp(P)`.
  All 292 instances pass 151,866 potential inequalities on the signed test
  domains and old-pair endpoints. Their largest emitted word has 12,272 entries.
- The binary certificates of `P_n` for every `n=2,...,50`.

The JSON results record each tested master-theorem instance, its modulus,
requested radius, and emitted length. Tests of large obstruction graphs and
other research attempts are intentionally outside this paper supplement.

## Scope

These finite computations check consistency and reproducibility of the stated
construction. They do not replace the paper's proofs: all-integer termination
comes from finite branching and strict potential decrease, and full coverage
comes from requesting every integer. Finite successful outputs cannot establish
those infinite conclusions by themselves. This supplement does not establish
literature priority or solve Erdős problem 195.


==> anc/results.json <==
{
  "status": "passed",
  "scope": "Exact finite checks for the paper supplement. These support the written proofs and do not establish infinite coverage, novelty, or resolution of Erdos problem 195 by computational evidence alone.",
  "small_orientations": {
    "configurations": 244,
    "target_checks": 47092,
    "exact_predecessor_checks": 126948,
    "signed_ap_blocking_witnesses": 110188
  },
  "random_large_signed": {
    "seed": 1952026,
    "configurations": 128,
    "target_checks": 34464,
    "exact_predecessor_checks": 186920
  },
  "emissions": [
    {
      "anchors": [],
      "other_node_preference": 0,
      "requested_radius": 5,
      "emitted_count": 16,
      "maximum_absolute_value": 19,
      "stage_lengths": [
        2,
        2,
        4,
        10,
        16,
        16,
        16,
        16,
        16,
        16,
        16
      ],
      "first_20_values": [
        0,
        1,
        -3,
        -1,
        5,
        13,
        3,
        7,
        4,
        2,
        -19,
        -11,
        -9,
        -5,
        -4,
        -2
      ]
    },
    {
      "anchors": [],
      "other_node_preference": 1,
      "requested_radius": 5,
      "emitted_count": 16,
      "maximum_absolute_value": 19,
      "stage_lengths": [
        2,
        2,
        4,
        10,
        16,
        16,
        16,
        16,
        16,
        16,
        16
      ],
      "first_20_values": [
        0,
        1,
        -3,
        -1,
        5,
        13,
        3,
        7,
        4,
        2,
        -19,
        -11,
        -9,
        -5,
        -4,
        -2
      ]
    },
    {
      "anchors": [
        -1
      ],
      "other_node_preference": 0,
      "requested_radius": 5,
      "emitted_count": 45,
      "maximum_absolute_value": 135,
      "stage_lengths": [
        2,
        2,
        5,
        25,
        45,
        45,
        45,
        45,
        45,
        45,
        45
      ],
      "first_20_values": [
        0,
        1,
        -7,
        -3,
        -1,
        9,
        25,
        33,
        57,
        89,
        121,
        5,
        13,
        17,
        29,
        45,
        61,
        7,
        23,
        31
      ]
    },
    {
      "anchors": [
        -1
      ],
      "other_node_preference": 1,
      "requested_radius": 5,
      "emitted_count": 53,
      "maximum_absolute_value": 135,
      "stage_lengths": [
        2,
        2,
        3,
        12,
        19,
        19,
        19,
        36,
        53,
        53,
        53
      ],
      "first_20_values": [
        0,
        1,
        -1,
        7,
        23,
        39,
        3,
        11,
        19,
        9,
        5,
        2,
        -25,
        -9,
        -13,
        -5,
        -7,
        -3,
        -2,
        31
      ]
    },
    {
      "anchors": [
        2
      ],
      "other_node_preference": 0,
      "requested_radius": 5,
      "emitted_count": 47,
      "maximum_absolute_value": 199,
      "stage_lengths": [
        2,
        2,
        5,
        20,
        47,
        47,
        47,
        47,
        47,
        47,
        47
      ],
      "first_20_values": [
        0,
        1,
        -7,
        -3,
        -1,
        9,
        25,
        41,
        57,
        5,
        13,
        21,
        29,
        3,
        7,
        11,
        15,
        8,
        4,
        2
      ]
    },
    {
      "anchors": [
        2
      ],
      "other_node_preference": 1,
      "requested_radius": 5,
      "emitted_count": 49,
      "maximum_absolute_value": 77,
      "stage_lengths": [
        2,
        2,
        3,
        5,
        12,
        12,
        12,
        30,
        49,
        49,
        49
      ],
      "first_20_values": [
        0,
        1,
        -1,
        3,
        2,
        -13,
        -9,
        -5,
        -7,
        -3,
        -6,
        -2,
        7,
        11,
        15,
        19,
        27,
        31,
        39,
        51
      ]
    },
    {
      "anchors": [
        -2,
        2
      ],
      "other_node_preference": 0,
      "requested_radius": 5,
      "emitted_count": 139,
      "maximum_absolute_value": 1807,
      "stage_lengths": [
        2,
        2,
        6,
        34,
        139,
        139,
        139,
        139,
        139,
        139,
        139
      ],
      "first_20_values": [
        0,
        1,
        -15,
        -7,
        -3,
        -1,
        17,
        49,
        81,
        113,
        177,
        241,
        9,
        25,
        41,
        57,
        89,
        121,
        5,
        13
      ]
    },
    {
      "anchors": [
        -2,
        2
      ],
      "other_node_preference": 1,
      "requested_radius": 5,
      "emitted_count": 70,
      "maximum_absolute_value": 175,
      "stage_lengths": [
        2,
        2,
        3,
        15,
        18,
        18,
        18,
        44,
        70,
        70,
        70
      ],
      "first_20_values": [
        0,
        1,
        -1,
        31,
        3,
        11,
        19,
        27,
        13,
        21,
        17,
        9,
        14,
        6,
        2,
        -5,
        -3,
        -2,
        7,
        15
      ]
    },
    {
      "anchors": [
        -3,
        3
      ],
      "other_node_preference": 0,
      "requested_radius": 5,
      "emitted_count": 173,
      "maximum_absolute_value": 2255,
      "stage_lengths": [
        2,
        2,
        20,
        100,
        173,
        173,
        173,
        173,
        173,
        173,
        173
      ],
      "first_20_values": [
        0,
        1,
        -207,
        -111,
        -79,
        -47,
        -15,
        -103,
        -55,
        -39,
        -23,
        -7,
        -51,
        -19,
        -3,
        -27,
        -11,
        -13,
        -5,
        -1
      ]
    },
    {
      "anchors": [
        -3,
        3
      ],
      "other_node_preference": 1,
      "requested_radius": 5,
      "emitted_count": 54,
      "maximum_absolute_value": 151,
      "stage_lengths": [
        2,
        2,
        3,
        6,
        28,
        28,
        28,
        52,
        54,
        54,
        54
      ],
      "first_20_values": [
        0,
        1,
        -1,
        7,
        3,
        2,
        -105,
        -57,
        -41,
        -33,
        -25,
        -17,
        -9,
        -77,
        -61,
        -45,
        -13,
        -29,
        -21,
        -5
      ]
    },
    {
      "anchors": [
        -4,
        4
      ],
      "other_node_preference": 0,
      "requested_radius": 5,
      "emitted_count": 133,
      "maximum_absolute_value": 7199,
      "stage_lengths": [
        2,
        2,
        7,
        37,
        133,
        133,
        133,
        133,
        133,
        133,
        133
      ],
      "first_20_values": [
        0,
        1,
        -31,
        -15,
        -7,
        -3,
        -1,
        33,
        97,
        225,
        481,
        993,
        17,
        49,
        113,
        241,
        497,
        9,
        25,
        57
      ]
    },
    {
      "anchors": [
        -4,
        4
      ],
      "other_node_preference": 1,
      "requested_radius": 5,
      "emitted_count": 42,
      "maximum_absolute_value": 129,
      "stage_lengths": [
        2,
        2,
        3,
        7,
        10,
        10,
        10,
        35,
        42,
        42,
        42
      ],
      "first_20_values": [
        0,
        1,
        -1,
        7,
        3,
        5,
        2,
        -5,
        -3,
        -2,
        63,
        23,
        55,
        11,
        27,
        43,
        91,
        19,
        35,
        83
      ]
    }
  ],
  "binary_extensions": {
    "batch_checks": 392,
    "prefix_checks": 129,
    "largest_batch": 2990,
    "growing_prefix_corollary_n_checked": [
      2,
      50
    ],
    "checks": [
      {
        "prefix": [
          0,
          1
        ],
        "target": -3,
        "emitted_count": 3
      },
      {
        "prefix": [
          0,
          1
        ],
        "target": 2,
        "emitted_count": 8
      },
      {
        "prefix": [
          0,
          1
        ],
        "target": 3,
        "emitted_count": 4
      },
      {
        "prefix": [
          0,
          1,
          -1
        ],
        "target": -3,
        "emitted_count": 9
      },
      {
        "prefix": [
          0,
          1,
          -1
        ],
        "target": 2,
        "emitted_count": 25
      },
      {
        "prefix": [
          0,
          1,
          -1
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          0,
          1,
          3
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          0,
          1,
          3
        ],
        "target": 2,
        "emitted_count": 20
      },
      {
        "prefix": [
          0,
          1,
          3,
          7
        ],
        "target": -3,
        "emitted_count": 27
      },
      {
        "prefix": [
          0,
          1,
          3,
          7
        ],
        "target": 2,
        "emitted_count": 88
      },
      {
        "prefix": [
          0,
          1,
          3,
          7,
          15
        ],
        "target": -3,
        "emitted_count": 92
      },
      {
        "prefix": [
          0,
          1,
          3,
          7,
          15
        ],
        "target": 2,
        "emitted_count": 477
      },
      {
        "prefix": [
          0,
          1,
          3,
          7,
          15,
          31
        ],
        "target": -3,
        "emitted_count": 407
      },
      {
        "prefix": [
          0,
          1,
          3,
          7,
          15,
          31
        ],
        "target": 2,
        "emitted_count": 2990
      },
      {
        "prefix": [
          -2
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2
        ],
        "target": 0,
        "emitted_count": 3
      },
      {
        "prefix": [
          -2
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2
        ],
        "target": 2,
        "emitted_count": 2
      },
      {
        "prefix": [
          -2
        ],
        "target": 3,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1
        ],
        "target": 0,
        "emitted_count": 2
      },
      {
        "prefix": [
          -1
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1
        ],
        "target": 2,
        "emitted_count": 2
      },
      {
        "prefix": [
          -1
        ],
        "target": 3,
        "emitted_count": 2
      },
      {
        "prefix": [
          0
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          0
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          0
        ],
        "target": 2,
        "emitted_count": 3
      },
      {
        "prefix": [
          0
        ],
        "target": 3,
        "emitted_count": 4
      },
      {
        "prefix": [
          1
        ],
        "target": -3,
        "emitted_count": 2
      },
      {
        "prefix": [
          1
        ],
        "target": 0,
        "emitted_count": 2
      },
      {
        "prefix": [
          1
        ],
        "target": 2,
        "emitted_count": 2
      },
      {
        "prefix": [
          1
        ],
        "target": 3,
        "emitted_count": 4
      },
      {
        "prefix": [
          2
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          2
        ],
        "target": 0,
        "emitted_count": 3
      },
      {
        "prefix": [
          2
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          2
        ],
        "target": 3,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2,
          -1
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2,
          -1
        ],
        "target": 0,
        "emitted_count": 8
      },
      {
        "prefix": [
          -2,
          -1
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2,
          -1
        ],
        "target": 2,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          -1
        ],
        "target": 3,
        "emitted_count": 3
      },
      {
        "prefix": [
          -2,
          0
        ],
        "target": -3,
        "emitted_count": 11
      },
      {
        "prefix": [
          -2,
          0
        ],
        "target": 1,
        "emitted_count": 9
      },
      {
        "prefix": [
          -2,
          0
        ],
        "target": 2,
        "emitted_count": 8
      },
      {
        "prefix": [
          -2,
          0
        ],
        "target": 3,
        "emitted_count": 7
      },
      {
        "prefix": [
          -2,
          1
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2,
          1
        ],
        "target": 0,
        "emitted_count": 6
      },
      {
        "prefix": [
          -2,
          1
        ],
        "target": 2,
        "emitted_count": 14
      },
      {
        "prefix": [
          -2,
          1
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          2
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          2
        ],
        "target": 0,
        "emitted_count": 3
      },
      {
        "prefix": [
          -2,
          2
        ],
        "target": 1,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          2
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -1,
          -2
        ],
        "target": -3,
        "emitted_count": 8
      },
      {
        "prefix": [
          -1,
          -2
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1,
          -2
        ],
        "target": 1,
        "emitted_count": 9
      },
      {
        "prefix": [
          -1,
          -2
        ],
        "target": 2,
        "emitted_count": 3
      },
      {
        "prefix": [
          -1,
          -2
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -1,
          0
        ],
        "target": -3,
        "emitted_count": 9
      },
      {
        "prefix": [
          -1,
          0
        ],
        "target": 1,
        "emitted_count": 8
      },
      {
        "prefix": [
          -1,
          0
        ],
        "target": 2,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1,
          0
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -1,
          1
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -1,
          1
        ],
        "target": 0,
        "emitted_count": 3
      },
      {
        "prefix": [
          -1,
          1
        ],
        "target": 2,
        "emitted_count": 3
      },
      {
        "prefix": [
          -1,
          1
        ],
        "target": 3,
        "emitted_count": 14
      },
      {
        "prefix": [
          -1,
          2
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -1,
          2
        ],
        "target": 0,
        "emitted_count": 3
      },
      {
        "prefix": [
          -1,
          2
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1,
          2
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          0,
          -2
        ],
        "target": -3,
        "emitted_count": 9
      },
      {
        "prefix": [
          0,
          -2
        ],
        "target": 1,
        "emitted_count": 11
      },
      {
        "prefix": [
          0,
          -2
        ],
        "target": 2,
        "emitted_count": 4
      },
      {
        "prefix": [
          0,
          -2
        ],
        "target": 3,
        "emitted_count": 7
      },
      {
        "prefix": [
          0,
          -1
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          0,
          -1
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          0,
          -1
        ],
        "target": 2,
        "emitted_count": 9
      },
      {
        "prefix": [
          0,
          -1
        ],
        "target": 3,
        "emitted_count": 3
      },
      {
        "prefix": [
          0,
          2
        ],
        "target": -3,
        "emitted_count": 7
      },
      {
        "prefix": [
          0,
          2
        ],
        "target": 1,
        "emitted_count": 3
      },
      {
        "prefix": [
          0,
          2
        ],
        "target": 3,
        "emitted_count": 9
      },
      {
        "prefix": [
          1,
          -2
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          1,
          -2
        ],
        "target": 0,
        "emitted_count": 3
      },
      {
        "prefix": [
          1,
          -2
        ],
        "target": 2,
        "emitted_count": 5
      },
      {
        "prefix": [
          1,
          -2
        ],
        "target": 3,
        "emitted_count": 9
      },
      {
        "prefix": [
          1,
          -1
        ],
        "target": -3,
        "emitted_count": 14
      },
      {
        "prefix": [
          1,
          -1
        ],
        "target": 0,
        "emitted_count": 3
      },
      {
        "prefix": [
          1,
          -1
        ],
        "target": 2,
        "emitted_count": 3
      },
      {
        "prefix": [
          1,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          1,
          0
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          1,
          0
        ],
        "target": 2,
        "emitted_count": 4
      },
      {
        "prefix": [
          1,
          0
        ],
        "target": 3,
        "emitted_count": 9
      },
      {
        "prefix": [
          1,
          2
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          1,
          2
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          1,
          2
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          2,
          -2
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -2
        ],
        "target": 0,
        "emitted_count": 3
      },
      {
        "prefix": [
          2,
          -2
        ],
        "target": 1,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -2
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -1
        ],
        "target": -3,
        "emitted_count": 3
      },
      {
        "prefix": [
          2,
          -1
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          2,
          -1
        ],
        "target": 1,
        "emitted_count": 3
      },
      {
        "prefix": [
          2,
          -1
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          0
        ],
        "target": -3,
        "emitted_count": 7
      },
      {
        "prefix": [
          2,
          0
        ],
        "target": 1,
        "emitted_count": 3
      },
      {
        "prefix": [
          2,
          0
        ],
        "target": 3,
        "emitted_count": 11
      },
      {
        "prefix": [
          2,
          1
        ],
        "target": -3,
        "emitted_count": 3
      },
      {
        "prefix": [
          2,
          1
        ],
        "target": 0,
        "emitted_count": 8
      },
      {
        "prefix": [
          2,
          1
        ],
        "target": 3,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2,
          -1,
          1
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          -1,
          1
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2,
          -1,
          1
        ],
        "target": 2,
        "emitted_count": 20
      },
      {
        "prefix": [
          -2,
          -1,
          1
        ],
        "target": 3,
        "emitted_count": 9
      },
      {
        "prefix": [
          -2,
          0,
          -1
        ],
        "target": -3,
        "emitted_count": 12
      },
      {
        "prefix": [
          -2,
          0,
          -1
        ],
        "target": 1,
        "emitted_count": 10
      },
      {
        "prefix": [
          -2,
          0,
          -1
        ],
        "target": 2,
        "emitted_count": 9
      },
      {
        "prefix": [
          -2,
          0,
          -1
        ],
        "target": 3,
        "emitted_count": 24
      },
      {
        "prefix": [
          -2,
          0,
          1
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          0,
          1
        ],
        "target": 2,
        "emitted_count": 30
      },
      {
        "prefix": [
          -2,
          0,
          1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -2,
          1,
          -1
        ],
        "target": -3,
        "emitted_count": 9
      },
      {
        "prefix": [
          -2,
          1,
          -1
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2,
          1,
          -1
        ],
        "target": 2,
        "emitted_count": 20
      },
      {
        "prefix": [
          -2,
          1,
          -1
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          1,
          0
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          1,
          0
        ],
        "target": 2,
        "emitted_count": 30
      },
      {
        "prefix": [
          -2,
          1,
          0
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -2,
          2,
          -1
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2,
          2,
          -1
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          2,
          -1
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          -2,
          2,
          -1
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          2,
          0
        ],
        "target": -3,
        "emitted_count": 18
      },
      {
        "prefix": [
          -2,
          2,
          0
        ],
        "target": 1,
        "emitted_count": 7
      },
      {
        "prefix": [
          -2,
          2,
          0
        ],
        "target": 3,
        "emitted_count": 34
      },
      {
        "prefix": [
          -2,
          2,
          1
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -2,
          2,
          1
        ],
        "target": 0,
        "emitted_count": 8
      },
      {
        "prefix": [
          -2,
          2,
          1
        ],
        "target": 3,
        "emitted_count": 7
      },
      {
        "prefix": [
          -1,
          -2,
          0
        ],
        "target": -3,
        "emitted_count": 12
      },
      {
        "prefix": [
          -1,
          -2,
          0
        ],
        "target": 1,
        "emitted_count": 10
      },
      {
        "prefix": [
          -1,
          -2,
          0
        ],
        "target": 2,
        "emitted_count": 9
      },
      {
        "prefix": [
          -1,
          -2,
          0
        ],
        "target": 3,
        "emitted_count": 24
      },
      {
        "prefix": [
          -1,
          -2,
          2
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -1,
          -2,
          2
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1,
          -2,
          2
        ],
        "target": 1,
        "emitted_count": 6
      },
      {
        "prefix": [
          -1,
          -2,
          2
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          -1,
          0,
          -2
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          -1,
          0,
          -2
        ],
        "target": 1,
        "emitted_count": 12
      },
      {
        "prefix": [
          -1,
          0,
          -2
        ],
        "target": 2,
        "emitted_count": 5
      },
      {
        "prefix": [
          -1,
          0,
          -2
        ],
        "target": 3,
        "emitted_count": 26
      },
      {
        "prefix": [
          -1,
          0,
          2
        ],
        "target": -3,
        "emitted_count": 11
      },
      {
        "prefix": [
          -1,
          0,
          2
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1,
          0,
          2
        ],
        "target": 3,
        "emitted_count": 20
      },
      {
        "prefix": [
          -1,
          1,
          -2
        ],
        "target": -3,
        "emitted_count": 8
      },
      {
        "prefix": [
          -1,
          1,
          -2
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1,
          1,
          -2
        ],
        "target": 2,
        "emitted_count": 6
      },
      {
        "prefix": [
          -1,
          1,
          -2
        ],
        "target": 3,
        "emitted_count": 21
      },
      {
        "prefix": [
          -1,
          1,
          0
        ],
        "target": -3,
        "emitted_count": 16
      },
      {
        "prefix": [
          -1,
          1,
          0
        ],
        "target": 2,
        "emitted_count": 6
      },
      {
        "prefix": [
          -1,
          1,
          0
        ],
        "target": 3,
        "emitted_count": 32
      },
      {
        "prefix": [
          -1,
          1,
          2
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          -1,
          1,
          2
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1,
          1,
          2
        ],
        "target": 3,
        "emitted_count": 22
      },
      {
        "prefix": [
          -1,
          2,
          -2
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -1,
          2,
          -2
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1,
          2,
          -2
        ],
        "target": 1,
        "emitted_count": 6
      },
      {
        "prefix": [
          -1,
          2,
          -2
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          -1,
          2,
          0
        ],
        "target": -3,
        "emitted_count": 9
      },
      {
        "prefix": [
          -1,
          2,
          0
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1,
          2,
          0
        ],
        "target": 3,
        "emitted_count": 20
      },
      {
        "prefix": [
          -1,
          2,
          1
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          -1,
          2,
          1
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          -1,
          2,
          1
        ],
        "target": 3,
        "emitted_count": 22
      },
      {
        "prefix": [
          0,
          -2,
          -1
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          0,
          -2,
          -1
        ],
        "target": 1,
        "emitted_count": 12
      },
      {
        "prefix": [
          0,
          -2,
          -1
        ],
        "target": 2,
        "emitted_count": 5
      },
      {
        "prefix": [
          0,
          -2,
          -1
        ],
        "target": 3,
        "emitted_count": 26
      },
      {
        "prefix": [
          0,
          -2,
          1
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          0,
          -2,
          1
        ],
        "target": 2,
        "emitted_count": 11
      },
      {
        "prefix": [
          0,
          -2,
          1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          0,
          -2,
          2
        ],
        "target": -3,
        "emitted_count": 26
      },
      {
        "prefix": [
          0,
          -2,
          2
        ],
        "target": 1,
        "emitted_count": 24
      },
      {
        "prefix": [
          0,
          -2,
          2
        ],
        "target": 3,
        "emitted_count": 24
      },
      {
        "prefix": [
          0,
          -1,
          1
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          0,
          -1,
          1
        ],
        "target": 2,
        "emitted_count": 23
      },
      {
        "prefix": [
          0,
          -1,
          1
        ],
        "target": 3,
        "emitted_count": 9
      },
      {
        "prefix": [
          0,
          2,
          -2
        ],
        "target": -3,
        "emitted_count": 24
      },
      {
        "prefix": [
          0,
          2,
          -2
        ],
        "target": 1,
        "emitted_count": 26
      },
      {
        "prefix": [
          0,
          2,
          -2
        ],
        "target": 3,
        "emitted_count": 26
      },
      {
        "prefix": [
          0,
          2,
          -1
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          0,
          2,
          -1
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          0,
          2,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          0,
          2,
          1
        ],
        "target": -3,
        "emitted_count": 21
      },
      {
        "prefix": [
          0,
          2,
          1
        ],
        "target": 3,
        "emitted_count": 23
      },
      {
        "prefix": [
          1,
          -2,
          -1
        ],
        "target": -3,
        "emitted_count": 22
      },
      {
        "prefix": [
          1,
          -2,
          -1
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          1,
          -2,
          -1
        ],
        "target": 2,
        "emitted_count": 6
      },
      {
        "prefix": [
          1,
          -2,
          -1
        ],
        "target": 3,
        "emitted_count": 10
      },
      {
        "prefix": [
          1,
          -2,
          0
        ],
        "target": -3,
        "emitted_count": 19
      },
      {
        "prefix": [
          1,
          -2,
          0
        ],
        "target": 2,
        "emitted_count": 9
      },
      {
        "prefix": [
          1,
          -2,
          0
        ],
        "target": 3,
        "emitted_count": 27
      },
      {
        "prefix": [
          1,
          -2,
          2
        ],
        "target": -3,
        "emitted_count": 12
      },
      {
        "prefix": [
          1,
          -2,
          2
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          1,
          -2,
          2
        ],
        "target": 3,
        "emitted_count": 14
      },
      {
        "prefix": [
          1,
          -1,
          -2
        ],
        "target": -3,
        "emitted_count": 22
      },
      {
        "prefix": [
          1,
          -1,
          -2
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          1,
          -1,
          -2
        ],
        "target": 2,
        "emitted_count": 6
      },
      {
        "prefix": [
          1,
          -1,
          -2
        ],
        "target": 3,
        "emitted_count": 10
      },
      {
        "prefix": [
          1,
          -1,
          0
        ],
        "target": -3,
        "emitted_count": 32
      },
      {
        "prefix": [
          1,
          -1,
          0
        ],
        "target": 2,
        "emitted_count": 6
      },
      {
        "prefix": [
          1,
          -1,
          0
        ],
        "target": 3,
        "emitted_count": 16
      },
      {
        "prefix": [
          1,
          -1,
          2
        ],
        "target": -3,
        "emitted_count": 21
      },
      {
        "prefix": [
          1,
          -1,
          2
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          1,
          -1,
          2
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          1,
          0,
          -2
        ],
        "target": -3,
        "emitted_count": 19
      },
      {
        "prefix": [
          1,
          0,
          -2
        ],
        "target": 2,
        "emitted_count": 5
      },
      {
        "prefix": [
          1,
          0,
          -2
        ],
        "target": 3,
        "emitted_count": 26
      },
      {
        "prefix": [
          1,
          0,
          2
        ],
        "target": -3,
        "emitted_count": 21
      },
      {
        "prefix": [
          1,
          0,
          2
        ],
        "target": 3,
        "emitted_count": 23
      },
      {
        "prefix": [
          1,
          2,
          -2
        ],
        "target": -3,
        "emitted_count": 12
      },
      {
        "prefix": [
          1,
          2,
          -2
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          1,
          2,
          -2
        ],
        "target": 3,
        "emitted_count": 14
      },
      {
        "prefix": [
          1,
          2,
          0
        ],
        "target": -3,
        "emitted_count": 20
      },
      {
        "prefix": [
          1,
          2,
          0
        ],
        "target": 3,
        "emitted_count": 25
      },
      {
        "prefix": [
          2,
          -2,
          -1
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          2,
          -2,
          -1
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -2,
          -1
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          2,
          -2,
          -1
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -2,
          0
        ],
        "target": -3,
        "emitted_count": 34
      },
      {
        "prefix": [
          2,
          -2,
          0
        ],
        "target": 1,
        "emitted_count": 7
      },
      {
        "prefix": [
          2,
          -2,
          0
        ],
        "target": 3,
        "emitted_count": 18
      },
      {
        "prefix": [
          2,
          -2,
          1
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          2,
          -2,
          1
        ],
        "target": 0,
        "emitted_count": 8
      },
      {
        "prefix": [
          2,
          -2,
          1
        ],
        "target": 3,
        "emitted_count": 7
      },
      {
        "prefix": [
          2,
          -1,
          0
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          2,
          -1,
          0
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          2,
          -1,
          0
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          2,
          -1,
          1
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -1,
          1
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          2,
          -1,
          1
        ],
        "target": 3,
        "emitted_count": 9
      },
      {
        "prefix": [
          2,
          0,
          -1
        ],
        "target": -3,
        "emitted_count": 4
      },
      {
        "prefix": [
          2,
          0,
          -1
        ],
        "target": 1,
        "emitted_count": 4
      },
      {
        "prefix": [
          2,
          0,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          2,
          0,
          1
        ],
        "target": -3,
        "emitted_count": 20
      },
      {
        "prefix": [
          2,
          0,
          1
        ],
        "target": 3,
        "emitted_count": 25
      },
      {
        "prefix": [
          2,
          1,
          -1
        ],
        "target": -3,
        "emitted_count": 9
      },
      {
        "prefix": [
          2,
          1,
          -1
        ],
        "target": 0,
        "emitted_count": 4
      },
      {
        "prefix": [
          2,
          1,
          -1
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          -1,
          1,
          0
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -2,
          -1,
          1,
          0
        ],
        "target": 2,
        "emitted_count": 47
      },
      {
        "prefix": [
          -2,
          -1,
          1,
          0
        ],
        "target": 3,
        "emitted_count": 10
      },
      {
        "prefix": [
          -2,
          0,
          -1,
          1
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -2,
          0,
          -1,
          1
        ],
        "target": 2,
        "emitted_count": 47
      },
      {
        "prefix": [
          -2,
          0,
          -1,
          1
        ],
        "target": 3,
        "emitted_count": 10
      },
      {
        "prefix": [
          -2,
          0,
          1,
          -1
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          -2,
          0,
          1,
          -1
        ],
        "target": 2,
        "emitted_count": 46
      },
      {
        "prefix": [
          -2,
          0,
          1,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -2,
          1,
          -1,
          0
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          -2,
          1,
          -1,
          0
        ],
        "target": 2,
        "emitted_count": 46
      },
      {
        "prefix": [
          -2,
          1,
          -1,
          0
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -2,
          1,
          0,
          -1
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          -2,
          1,
          0,
          -1
        ],
        "target": 2,
        "emitted_count": 46
      },
      {
        "prefix": [
          -2,
          1,
          0,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -2,
          2,
          -1,
          1
        ],
        "target": -3,
        "emitted_count": 7
      },
      {
        "prefix": [
          -2,
          2,
          -1,
          1
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          2,
          -1,
          1
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          -2,
          2,
          0,
          -1
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          2,
          0,
          -1
        ],
        "target": 1,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          2,
          0,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          -2,
          2,
          0,
          1
        ],
        "target": -3,
        "emitted_count": 7
      },
      {
        "prefix": [
          -2,
          2,
          0,
          1
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          -2,
          2,
          1,
          -1
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          -2,
          2,
          1,
          -1
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          -2,
          2,
          1,
          -1
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          -1,
          -2,
          2,
          0
        ],
        "target": -3,
        "emitted_count": 19
      },
      {
        "prefix": [
          -1,
          -2,
          2,
          0
        ],
        "target": 1,
        "emitted_count": 8
      },
      {
        "prefix": [
          -1,
          -2,
          2,
          0
        ],
        "target": 3,
        "emitted_count": 36
      },
      {
        "prefix": [
          -1,
          0,
          -2,
          2
        ],
        "target": -3,
        "emitted_count": 27
      },
      {
        "prefix": [
          -1,
          0,
          -2,
          2
        ],
        "target": 1,
        "emitted_count": 25
      },
      {
        "prefix": [
          -1,
          0,
          -2,
          2
        ],
        "target": 3,
        "emitted_count": 44
      },
      {
        "prefix": [
          -1,
          0,
          2,
          -2
        ],
        "target": -3,
        "emitted_count": 25
      },
      {
        "prefix": [
          -1,
          0,
          2,
          -2
        ],
        "target": 1,
        "emitted_count": 27
      },
      {
        "prefix": [
          -1,
          0,
          2,
          -2
        ],
        "target": 3,
        "emitted_count": 45
      },
      {
        "prefix": [
          -1,
          0,
          2,
          1
        ],
        "target": -3,
        "emitted_count": 24
      },
      {
        "prefix": [
          -1,
          0,
          2,
          1
        ],
        "target": 3,
        "emitted_count": 47
      },
      {
        "prefix": [
          -1,
          1,
          -2,
          0
        ],
        "target": -3,
        "emitted_count": 20
      },
      {
        "prefix": [
          -1,
          1,
          -2,
          0
        ],
        "target": 2,
        "emitted_count": 10
      },
      {
        "prefix": [
          -1,
          1,
          -2,
          0
        ],
        "target": 3,
        "emitted_count": 47
      },
      {
        "prefix": [
          -1,
          1,
          -2,
          2
        ],
        "target": -3,
        "emitted_count": 24
      },
      {
        "prefix": [
          -1,
          1,
          -2,
          2
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          -1,
          1,
          -2,
          2
        ],
        "target": 3,
        "emitted_count": 20
      },
      {
        "prefix": [
          -1,
          1,
          0,
          -2
        ],
        "target": -3,
        "emitted_count": 20
      },
      {
        "prefix": [
          -1,
          1,
          0,
          -2
        ],
        "target": 2,
        "emitted_count": 6
      },
      {
        "prefix": [
          -1,
          1,
          0,
          -2
        ],
        "target": 3,
        "emitted_count": 51
      },
      {
        "prefix": [
          -1,
          1,
          0,
          2
        ],
        "target": -3,
        "emitted_count": 24
      },
      {
        "prefix": [
          -1,
          1,
          0,
          2
        ],
        "target": 3,
        "emitted_count": 47
      },
      {
        "prefix": [
          -1,
          1,
          2,
          -2
        ],
        "target": -3,
        "emitted_count": 32
      },
      {
        "prefix": [
          -1,
          1,
          2,
          -2
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          -1,
          1,
          2,
          -2
        ],
        "target": 3,
        "emitted_count": 32
      },
      {
        "prefix": [
          -1,
          1,
          2,
          0
        ],
        "target": -3,
        "emitted_count": 25
      },
      {
        "prefix": [
          -1,
          1,
          2,
          0
        ],
        "target": 3,
        "emitted_count": 46
      },
      {
        "prefix": [
          -1,
          2,
          -2,
          0
        ],
        "target": -3,
        "emitted_count": 35
      },
      {
        "prefix": [
          -1,
          2,
          -2,
          0
        ],
        "target": 1,
        "emitted_count": 8
      },
      {
        "prefix": [
          -1,
          2,
          -2,
          0
        ],
        "target": 3,
        "emitted_count": 49
      },
      {
        "prefix": [
          -1,
          2,
          0,
          1
        ],
        "target": -3,
        "emitted_count": 25
      },
      {
        "prefix": [
          -1,
          2,
          0,
          1
        ],
        "target": 3,
        "emitted_count": 46
      },
      {
        "prefix": [
          -1,
          2,
          1,
          -2
        ],
        "target": -3,
        "emitted_count": 32
      },
      {
        "prefix": [
          -1,
          2,
          1,
          -2
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          -1,
          2,
          1,
          -2
        ],
        "target": 3,
        "emitted_count": 32
      },
      {
        "prefix": [
          -1,
          2,
          1,
          0
        ],
        "target": -3,
        "emitted_count": 25
      },
      {
        "prefix": [
          -1,
          2,
          1,
          0
        ],
        "target": 3,
        "emitted_count": 46
      },
      {
        "prefix": [
          0,
          -2,
          -1,
          1
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          0,
          -2,
          -1,
          1
        ],
        "target": 2,
        "emitted_count": 20
      },
      {
        "prefix": [
          0,
          -2,
          -1,
          1
        ],
        "target": 3,
        "emitted_count": 10
      },
      {
        "prefix": [
          0,
          -2,
          -1,
          2
        ],
        "target": -3,
        "emitted_count": 27
      },
      {
        "prefix": [
          0,
          -2,
          -1,
          2
        ],
        "target": 1,
        "emitted_count": 25
      },
      {
        "prefix": [
          0,
          -2,
          -1,
          2
        ],
        "target": 3,
        "emitted_count": 44
      },
      {
        "prefix": [
          0,
          -2,
          1,
          -1
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          0,
          -2,
          1,
          -1
        ],
        "target": 2,
        "emitted_count": 20
      },
      {
        "prefix": [
          0,
          -2,
          1,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          0,
          -2,
          2,
          -1
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          0,
          -2,
          2,
          -1
        ],
        "target": 1,
        "emitted_count": 5
      },
      {
        "prefix": [
          0,
          -2,
          2,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          0,
          -2,
          2,
          1
        ],
        "target": -3,
        "emitted_count": 7
      },
      {
        "prefix": [
          0,
          -2,
          2,
          1
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          0,
          2,
          -2,
          -1
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          0,
          2,
          -2,
          -1
        ],
        "target": 1,
        "emitted_count": 5
      },
      {
        "prefix": [
          0,
          2,
          -2,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          0,
          2,
          -2,
          1
        ],
        "target": -3,
        "emitted_count": 7
      },
      {
        "prefix": [
          0,
          2,
          -2,
          1
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          0,
          2,
          -1,
          1
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          0,
          2,
          -1,
          1
        ],
        "target": 3,
        "emitted_count": 10
      },
      {
        "prefix": [
          0,
          2,
          1,
          -2
        ],
        "target": -3,
        "emitted_count": 76
      },
      {
        "prefix": [
          0,
          2,
          1,
          -2
        ],
        "target": 3,
        "emitted_count": 96
      },
      {
        "prefix": [
          0,
          2,
          1,
          -1
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          0,
          2,
          1,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          1,
          -2,
          -1,
          0
        ],
        "target": -3,
        "emitted_count": 46
      },
      {
        "prefix": [
          1,
          -2,
          -1,
          0
        ],
        "target": 2,
        "emitted_count": 10
      },
      {
        "prefix": [
          1,
          -2,
          -1,
          0
        ],
        "target": 3,
        "emitted_count": 25
      },
      {
        "prefix": [
          1,
          -2,
          -1,
          2
        ],
        "target": -3,
        "emitted_count": 30
      },
      {
        "prefix": [
          1,
          -2,
          -1,
          2
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          1,
          -2,
          -1,
          2
        ],
        "target": 3,
        "emitted_count": 7
      },
      {
        "prefix": [
          1,
          -2,
          0,
          -1
        ],
        "target": -3,
        "emitted_count": 46
      },
      {
        "prefix": [
          1,
          -2,
          0,
          -1
        ],
        "target": 2,
        "emitted_count": 10
      },
      {
        "prefix": [
          1,
          -2,
          0,
          -1
        ],
        "target": 3,
        "emitted_count": 25
      },
      {
        "prefix": [
          1,
          -2,
          2,
          0
        ],
        "target": -3,
        "emitted_count": 41
      },
      {
        "prefix": [
          1,
          -2,
          2,
          0
        ],
        "target": 3,
        "emitted_count": 48
      },
      {
        "prefix": [
          1,
          -1,
          -2,
          0
        ],
        "target": -3,
        "emitted_count": 46
      },
      {
        "prefix": [
          1,
          -1,
          -2,
          0
        ],
        "target": 2,
        "emitted_count": 10
      },
      {
        "prefix": [
          1,
          -1,
          -2,
          0
        ],
        "target": 3,
        "emitted_count": 25
      },
      {
        "prefix": [
          1,
          -1,
          -2,
          2
        ],
        "target": -3,
        "emitted_count": 30
      },
      {
        "prefix": [
          1,
          -1,
          -2,
          2
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          1,
          -1,
          -2,
          2
        ],
        "target": 3,
        "emitted_count": 7
      },
      {
        "prefix": [
          1,
          -1,
          0,
          -2
        ],
        "target": -3,
        "emitted_count": 47
      },
      {
        "prefix": [
          1,
          -1,
          0,
          -2
        ],
        "target": 2,
        "emitted_count": 6
      },
      {
        "prefix": [
          1,
          -1,
          0,
          -2
        ],
        "target": 3,
        "emitted_count": 24
      },
      {
        "prefix": [
          1,
          -1,
          0,
          2
        ],
        "target": -3,
        "emitted_count": 51
      },
      {
        "prefix": [
          1,
          -1,
          0,
          2
        ],
        "target": 3,
        "emitted_count": 20
      },
      {
        "prefix": [
          1,
          -1,
          2,
          -2
        ],
        "target": -3,
        "emitted_count": 40
      },
      {
        "prefix": [
          1,
          -1,
          2,
          -2
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          1,
          -1,
          2,
          -2
        ],
        "target": 3,
        "emitted_count": 7
      },
      {
        "prefix": [
          1,
          -1,
          2,
          0
        ],
        "target": -3,
        "emitted_count": 47
      },
      {
        "prefix": [
          1,
          -1,
          2,
          0
        ],
        "target": 3,
        "emitted_count": 20
      },
      {
        "prefix": [
          1,
          0,
          -2,
          -1
        ],
        "target": -3,
        "emitted_count": 47
      },
      {
        "prefix": [
          1,
          0,
          -2,
          -1
        ],
        "target": 2,
        "emitted_count": 6
      },
      {
        "prefix": [
          1,
          0,
          -2,
          -1
        ],
        "target": 3,
        "emitted_count": 24
      },
      {
        "prefix": [
          1,
          0,
          -2,
          2
        ],
        "target": -3,
        "emitted_count": 82
      },
      {
        "prefix": [
          1,
          0,
          -2,
          2
        ],
        "target": 3,
        "emitted_count": 98
      },
      {
        "prefix": [
          1,
          0,
          2,
          -2
        ],
        "target": -3,
        "emitted_count": 76
      },
      {
        "prefix": [
          1,
          0,
          2,
          -2
        ],
        "target": 3,
        "emitted_count": 96
      },
      {
        "prefix": [
          1,
          2,
          -2,
          0
        ],
        "target": -3,
        "emitted_count": 90
      },
      {
        "prefix": [
          1,
          2,
          -2,
          0
        ],
        "target": 3,
        "emitted_count": 96
      },
      {
        "prefix": [
          2,
          -2,
          -1,
          1
        ],
        "target": -3,
        "emitted_count": 7
      },
      {
        "prefix": [
          2,
          -2,
          -1,
          1
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -2,
          -1,
          1
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          2,
          -2,
          0,
          -1
        ],
        "target": -3,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -2,
          0,
          -1
        ],
        "target": 1,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -2,
          0,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          2,
          -2,
          0,
          1
        ],
        "target": -3,
        "emitted_count": 7
      },
      {
        "prefix": [
          2,
          -2,
          0,
          1
        ],
        "target": 3,
        "emitted_count": 8
      },
      {
        "prefix": [
          2,
          -2,
          1,
          -1
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          2,
          -2,
          1,
          -1
        ],
        "target": 0,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -2,
          1,
          -1
        ],
        "target": 3,
        "emitted_count": 5
      },
      {
        "prefix": [
          2,
          -1,
          0,
          1
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          2,
          -1,
          0,
          1
        ],
        "target": 3,
        "emitted_count": 10
      },
      {
        "prefix": [
          2,
          -1,
          1,
          0
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          2,
          -1,
          1,
          0
        ],
        "target": 3,
        "emitted_count": 10
      },
      {
        "prefix": [
          2,
          0,
          -1,
          1
        ],
        "target": -3,
        "emitted_count": 6
      },
      {
        "prefix": [
          2,
          0,
          -1,
          1
        ],
        "target": 3,
        "emitted_count": 10
      },
      {
        "prefix": [
          2,
          0,
          1,
          -1
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          2,
          0,
          1,
          -1
        ],
        "target": 3,
        "emitted_count": 6
      },
      {
        "prefix": [
          2,
          1,
          -1,
          0
        ],
        "target": -3,
        "emitted_count": 10
      },
      {
        "prefix": [
          2,
          1,
          -1,
          0
        ],
        "target": 3,
        "emitted_count": 6
      }
    ]
  },
  "master_theorem": {
    "configurations": 292,
    "certified_small_prefixes": 69,
    "prescribed_initial_position_cases": 16,
    "exact_potential_edge_checks": 151866,
    "largest_emitted_word": 12272,
    "checks": [
      {
        "prefix": [
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 13,
        "final_stage_length": 13
      },
      {
        "prefix": [
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 18,
        "final_stage_length": 18
      },
      {
        "prefix": [
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 15,
        "final_stage_length": 15
      },
      {
        "prefix": [
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 28,
        "final_stage_length": 28
      },
      {
        "prefix": [
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 9,
        "final_stage_length": 9
      },
      {
        "prefix": [
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 21,
        "final_stage_length": 21
      },
      {
        "prefix": [
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 12,
        "final_stage_length": 12
      },
      {
        "prefix": [
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 18,
        "final_stage_length": 18
      },
      {
        "prefix": [
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 13,
        "final_stage_length": 13
      },
      {
        "prefix": [
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 29,
        "final_stage_length": 29
      },
      {
        "prefix": [
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 21,
        "final_stage_length": 21
      },
      {
        "prefix": [
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 50,
        "final_stage_length": 50
      },
      {
        "prefix": [
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 9,
        "final_stage_length": 9
      },
      {
        "prefix": [
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 17,
        "final_stage_length": 17
      },
      {
        "prefix": [
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 21,
        "final_stage_length": 21
      },
      {
        "prefix": [
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 53,
        "final_stage_length": 53
      },
      {
        "prefix": [
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 13,
        "final_stage_length": 13
      },
      {
        "prefix": [
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 18,
        "final_stage_length": 18
      },
      {
        "prefix": [
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 18,
        "final_stage_length": 18
      },
      {
        "prefix": [
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 31,
        "final_stage_length": 31
      },
      {
        "prefix": [
          -2,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 10,
        "final_stage_length": 10
      },
      {
        "prefix": [
          -2,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 29,
        "final_stage_length": 29
      },
      {
        "prefix": [
          -2,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 21,
        "final_stage_length": 21
      },
      {
        "prefix": [
          -2,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 28,
        "final_stage_length": 28
      },
      {
        "prefix": [
          -2,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 20,
        "final_stage_length": 20
      },
      {
        "prefix": [
          -2,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 48,
        "final_stage_length": 48
      },
      {
        "prefix": [
          -2,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 55,
        "final_stage_length": 55
      },
      {
        "prefix": [
          -2,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 72,
        "final_stage_length": 72
      },
      {
        "prefix": [
          -2,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 18,
        "final_stage_length": 18
      },
      {
        "prefix": [
          -2,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 26,
        "final_stage_length": 26
      },
      {
        "prefix": [
          -2,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 33,
        "final_stage_length": 33
      },
      {
        "prefix": [
          -2,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 49,
        "final_stage_length": 49
      },
      {
        "prefix": [
          -2,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 11,
        "final_stage_length": 11
      },
      {
        "prefix": [
          -2,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 23,
        "final_stage_length": 23
      },
      {
        "prefix": [
          -2,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 19,
        "final_stage_length": 19
      },
      {
        "prefix": [
          -2,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 43,
        "final_stage_length": 43
      },
      {
        "prefix": [
          -1,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 16,
        "final_stage_length": 16
      },
      {
        "prefix": [
          -1,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 31,
        "final_stage_length": 31
      },
      {
        "prefix": [
          -1,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 18,
        "final_stage_length": 18
      },
      {
        "prefix": [
          -1,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 23,
        "final_stage_length": 23
      },
      {
        "prefix": [
          -1,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 16,
        "final_stage_length": 16
      },
      {
        "prefix": [
          -1,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          -1,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 26,
        "final_stage_length": 26
      },
      {
        "prefix": [
          -1,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 40,
        "final_stage_length": 40
      },
      {
        "prefix": [
          -1,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 21,
        "final_stage_length": 21
      },
      {
        "prefix": [
          -1,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 26,
        "final_stage_length": 26
      },
      {
        "prefix": [
          -1,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 25,
        "final_stage_length": 25
      },
      {
        "prefix": [
          -1,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 34,
        "final_stage_length": 34
      },
      {
        "prefix": [
          -1,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 15,
        "final_stage_length": 15
      },
      {
        "prefix": [
          -1,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 25,
        "final_stage_length": 25
      },
      {
        "prefix": [
          -1,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 17,
        "final_stage_length": 17
      },
      {
        "prefix": [
          -1,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 26,
        "final_stage_length": 26
      },
      {
        "prefix": [
          0,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 20,
        "final_stage_length": 20
      },
      {
        "prefix": [
          0,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 44,
        "final_stage_length": 44
      },
      {
        "prefix": [
          0,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 32,
        "final_stage_length": 32
      },
      {
        "prefix": [
          0,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 66,
        "final_stage_length": 66
      },
      {
        "prefix": [
          0,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 16,
        "final_stage_length": 16
      },
      {
        "prefix": [
          0,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 44,
        "final_stage_length": 44
      },
      {
        "prefix": [
          0,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 25,
        "final_stage_length": 25
      },
      {
        "prefix": [
          0,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 66,
        "final_stage_length": 66
      },
      {
        "prefix": [
          0,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 16,
        "final_stage_length": 16
      },
      {
        "prefix": [
          0,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 89,
        "final_stage_length": 89
      },
      {
        "prefix": [
          0,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          0,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 173,
        "final_stage_length": 173
      },
      {
        "prefix": [
          0,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 20,
        "final_stage_length": 20
      },
      {
        "prefix": [
          0,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 34,
        "final_stage_length": 34
      },
      {
        "prefix": [
          0,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 27,
        "final_stage_length": 27
      },
      {
        "prefix": [
          0,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 89,
        "final_stage_length": 89
      },
      {
        "prefix": [
          1,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 17,
        "final_stage_length": 17
      },
      {
        "prefix": [
          1,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 30,
        "final_stage_length": 30
      },
      {
        "prefix": [
          1,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 50,
        "final_stage_length": 50
      },
      {
        "prefix": [
          1,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 75,
        "final_stage_length": 75
      },
      {
        "prefix": [
          1,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 21,
        "final_stage_length": 21
      },
      {
        "prefix": [
          1,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 32,
        "final_stage_length": 32
      },
      {
        "prefix": [
          1,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 54,
        "final_stage_length": 54
      },
      {
        "prefix": [
          1,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 71,
        "final_stage_length": 71
      },
      {
        "prefix": [
          1,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 16,
        "final_stage_length": 16
      },
      {
        "prefix": [
          1,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 61,
        "final_stage_length": 61
      },
      {
        "prefix": [
          1,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 44,
        "final_stage_length": 44
      },
      {
        "prefix": [
          1,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 139,
        "final_stage_length": 139
      },
      {
        "prefix": [
          1,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 16,
        "final_stage_length": 16
      },
      {
        "prefix": [
          1,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 31,
        "final_stage_length": 31
      },
      {
        "prefix": [
          1,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 30,
        "final_stage_length": 30
      },
      {
        "prefix": [
          1,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 81,
        "final_stage_length": 81
      },
      {
        "prefix": [
          2,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 11,
        "final_stage_length": 11
      },
      {
        "prefix": [
          2,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 16,
        "final_stage_length": 16
      },
      {
        "prefix": [
          2,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 26,
        "final_stage_length": 26
      },
      {
        "prefix": [
          2,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 37,
        "final_stage_length": 37
      },
      {
        "prefix": [
          2,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 13,
        "final_stage_length": 13
      },
      {
        "prefix": [
          2,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 33,
        "final_stage_length": 33
      },
      {
        "prefix": [
          2,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 16,
        "final_stage_length": 16
      },
      {
        "prefix": [
          2,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 56,
        "final_stage_length": 56
      },
      {
        "prefix": [
          2,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 20,
        "final_stage_length": 20
      },
      {
        "prefix": [
          2,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 34,
        "final_stage_length": 34
      },
      {
        "prefix": [
          2,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 29,
        "final_stage_length": 29
      },
      {
        "prefix": [
          2,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 74,
        "final_stage_length": 74
      },
      {
        "prefix": [
          2,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 10,
        "final_stage_length": 10
      },
      {
        "prefix": [
          2,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 43,
        "final_stage_length": 43
      },
      {
        "prefix": [
          2,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 29,
        "final_stage_length": 29
      },
      {
        "prefix": [
          2,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 84,
        "final_stage_length": 84
      },
      {
        "prefix": [
          -2,
          -1,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 23,
        "final_stage_length": 23
      },
      {
        "prefix": [
          -2,
          -1,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 33,
        "final_stage_length": 33
      },
      {
        "prefix": [
          -2,
          -1,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 40,
        "final_stage_length": 40
      },
      {
        "prefix": [
          -2,
          -1,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 54,
        "final_stage_length": 54
      },
      {
        "prefix": [
          -2,
          0,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 36,
        "final_stage_length": 36
      },
      {
        "prefix": [
          -2,
          0,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 75,
        "final_stage_length": 75
      },
      {
        "prefix": [
          -2,
          0,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 30,
        "final_stage_length": 30
      },
      {
        "prefix": [
          -2,
          0,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 40,
        "final_stage_length": 40
      },
      {
        "prefix": [
          -2,
          0,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 33,
        "final_stage_length": 33
      },
      {
        "prefix": [
          -2,
          0,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 52,
        "final_stage_length": 52
      },
      {
        "prefix": [
          -2,
          0,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 62,
        "final_stage_length": 62
      },
      {
        "prefix": [
          -2,
          0,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 101,
        "final_stage_length": 101
      },
      {
        "prefix": [
          -2,
          1,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 27,
        "final_stage_length": 27
      },
      {
        "prefix": [
          -2,
          1,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 34,
        "final_stage_length": 34
      },
      {
        "prefix": [
          -2,
          1,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 49,
        "final_stage_length": 49
      },
      {
        "prefix": [
          -2,
          1,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 72,
        "final_stage_length": 72
      },
      {
        "prefix": [
          -2,
          1,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 33,
        "final_stage_length": 33
      },
      {
        "prefix": [
          -2,
          1,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 52,
        "final_stage_length": 52
      },
      {
        "prefix": [
          -2,
          1,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 62,
        "final_stage_length": 62
      },
      {
        "prefix": [
          -2,
          1,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 101,
        "final_stage_length": 101
      },
      {
        "prefix": [
          -2,
          2,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 8,
        "final_stage_length": 8
      },
      {
        "prefix": [
          -2,
          2,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 10,
        "final_stage_length": 10
      },
      {
        "prefix": [
          -2,
          2,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 8,
        "final_stage_length": 8
      },
      {
        "prefix": [
          -2,
          2,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 10,
        "final_stage_length": 10
      },
      {
        "prefix": [
          -2,
          2,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 51,
        "final_stage_length": 51
      },
      {
        "prefix": [
          -2,
          2,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 52,
        "final_stage_length": 52
      },
      {
        "prefix": [
          -2,
          2,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 112,
        "final_stage_length": 112
      },
      {
        "prefix": [
          -2,
          2,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 115,
        "final_stage_length": 115
      },
      {
        "prefix": [
          -2,
          2,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 12,
        "final_stage_length": 12
      },
      {
        "prefix": [
          -2,
          2,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 15,
        "final_stage_length": 15
      },
      {
        "prefix": [
          -2,
          2,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 20,
        "final_stage_length": 20
      },
      {
        "prefix": [
          -2,
          2,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 29,
        "final_stage_length": 29
      },
      {
        "prefix": [
          -1,
          -2,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 36,
        "final_stage_length": 36
      },
      {
        "prefix": [
          -1,
          -2,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 75,
        "final_stage_length": 75
      },
      {
        "prefix": [
          -1,
          -2,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 30,
        "final_stage_length": 30
      },
      {
        "prefix": [
          -1,
          -2,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 40,
        "final_stage_length": 40
      },
      {
        "prefix": [
          -1,
          -2,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 13,
        "final_stage_length": 13
      },
      {
        "prefix": [
          -1,
          -2,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 27,
        "final_stage_length": 27
      },
      {
        "prefix": [
          -1,
          -2,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 27,
        "final_stage_length": 27
      },
      {
        "prefix": [
          -1,
          -2,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 30,
        "final_stage_length": 30
      },
      {
        "prefix": [
          -1,
          0,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 36,
        "final_stage_length": 36
      },
      {
        "prefix": [
          -1,
          0,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 67,
        "final_stage_length": 67
      },
      {
        "prefix": [
          -1,
          0,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 28,
        "final_stage_length": 28
      },
      {
        "prefix": [
          -1,
          0,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          -1,
          0,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 30,
        "final_stage_length": 30
      },
      {
        "prefix": [
          -1,
          0,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 56,
        "final_stage_length": 56
      },
      {
        "prefix": [
          -1,
          0,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 34,
        "final_stage_length": 34
      },
      {
        "prefix": [
          -1,
          0,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 60,
        "final_stage_length": 60
      },
      {
        "prefix": [
          -1,
          1,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 29,
        "final_stage_length": 29
      },
      {
        "prefix": [
          -1,
          1,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 44,
        "final_stage_length": 44
      },
      {
        "prefix": [
          -1,
          1,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 36,
        "final_stage_length": 36
      },
      {
        "prefix": [
          -1,
          1,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 50,
        "final_stage_length": 50
      },
      {
        "prefix": [
          -1,
          1,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 47,
        "final_stage_length": 47
      },
      {
        "prefix": [
          -1,
          1,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 81,
        "final_stage_length": 81
      },
      {
        "prefix": [
          -1,
          1,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 62,
        "final_stage_length": 62
      },
      {
        "prefix": [
          -1,
          1,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 81,
        "final_stage_length": 81
      },
      {
        "prefix": [
          -1,
          1,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 32,
        "final_stage_length": 32
      },
      {
        "prefix": [
          -1,
          1,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 42,
        "final_stage_length": 42
      },
      {
        "prefix": [
          -1,
          1,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 36,
        "final_stage_length": 36
      },
      {
        "prefix": [
          -1,
          1,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 47,
        "final_stage_length": 47
      },
      {
        "prefix": [
          -1,
          2,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 13,
        "final_stage_length": 13
      },
      {
        "prefix": [
          -1,
          2,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 21,
        "final_stage_length": 21
      },
      {
        "prefix": [
          -1,
          2,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 27,
        "final_stage_length": 27
      },
      {
        "prefix": [
          -1,
          2,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 37,
        "final_stage_length": 37
      },
      {
        "prefix": [
          -1,
          2,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 28,
        "final_stage_length": 28
      },
      {
        "prefix": [
          -1,
          2,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 48,
        "final_stage_length": 48
      },
      {
        "prefix": [
          -1,
          2,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 34,
        "final_stage_length": 34
      },
      {
        "prefix": [
          -1,
          2,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 48,
        "final_stage_length": 48
      },
      {
        "prefix": [
          -1,
          2,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 32,
        "final_stage_length": 32
      },
      {
        "prefix": [
          -1,
          2,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 42,
        "final_stage_length": 42
      },
      {
        "prefix": [
          -1,
          2,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 36,
        "final_stage_length": 36
      },
      {
        "prefix": [
          -1,
          2,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 47,
        "final_stage_length": 47
      },
      {
        "prefix": [
          0,
          -2,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 36,
        "final_stage_length": 36
      },
      {
        "prefix": [
          0,
          -2,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 67,
        "final_stage_length": 67
      },
      {
        "prefix": [
          0,
          -2,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 28,
        "final_stage_length": 28
      },
      {
        "prefix": [
          0,
          -2,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          0,
          -2,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 14,
        "final_stage_length": 14
      },
      {
        "prefix": [
          0,
          -2,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 16,
        "final_stage_length": 16
      },
      {
        "prefix": [
          0,
          -2,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 20,
        "final_stage_length": 20
      },
      {
        "prefix": [
          0,
          -2,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 48,
        "final_stage_length": 48
      },
      {
        "prefix": [
          0,
          -2,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 49,
        "final_stage_length": 49
      },
      {
        "prefix": [
          0,
          -2,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 72,
        "final_stage_length": 72
      },
      {
        "prefix": [
          0,
          -2,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 94,
        "final_stage_length": 94
      },
      {
        "prefix": [
          0,
          -2,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 173,
        "final_stage_length": 173
      },
      {
        "prefix": [
          0,
          -1,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          0,
          -1,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 136,
        "final_stage_length": 136
      },
      {
        "prefix": [
          0,
          -1,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 183,
        "final_stage_length": 183
      },
      {
        "prefix": [
          0,
          -1,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 267,
        "final_stage_length": 267
      },
      {
        "prefix": [
          0,
          1,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          0,
          1,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 57,
        "final_stage_length": 57
      },
      {
        "prefix": [
          0,
          1,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 169,
        "final_stage_length": 169
      },
      {
        "prefix": [
          0,
          1,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 284,
        "final_stage_length": 284
      },
      {
        "prefix": [
          0,
          2,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 49,
        "final_stage_length": 49
      },
      {
        "prefix": [
          0,
          2,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 71,
        "final_stage_length": 71
      },
      {
        "prefix": [
          0,
          2,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 90,
        "final_stage_length": 90
      },
      {
        "prefix": [
          0,
          2,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 171,
        "final_stage_length": 171
      },
      {
        "prefix": [
          0,
          2,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 12,
        "final_stage_length": 12
      },
      {
        "prefix": [
          0,
          2,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 31,
        "final_stage_length": 31
      },
      {
        "prefix": [
          0,
          2,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 26,
        "final_stage_length": 26
      },
      {
        "prefix": [
          0,
          2,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 54,
        "final_stage_length": 54
      },
      {
        "prefix": [
          0,
          2,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          0,
          2,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 88,
        "final_stage_length": 88
      },
      {
        "prefix": [
          0,
          2,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 68,
        "final_stage_length": 68
      },
      {
        "prefix": [
          0,
          2,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 254,
        "final_stage_length": 254
      },
      {
        "prefix": [
          1,
          -2,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 32,
        "final_stage_length": 32
      },
      {
        "prefix": [
          1,
          -2,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          1,
          -2,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 75,
        "final_stage_length": 75
      },
      {
        "prefix": [
          1,
          -2,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 99,
        "final_stage_length": 99
      },
      {
        "prefix": [
          1,
          -2,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          1,
          -2,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 77,
        "final_stage_length": 77
      },
      {
        "prefix": [
          1,
          -2,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 128,
        "final_stage_length": 128
      },
      {
        "prefix": [
          1,
          -2,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 184,
        "final_stage_length": 184
      },
      {
        "prefix": [
          1,
          -2,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 25,
        "final_stage_length": 25
      },
      {
        "prefix": [
          1,
          -2,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 42,
        "final_stage_length": 42
      },
      {
        "prefix": [
          1,
          -2,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 78,
        "final_stage_length": 78
      },
      {
        "prefix": [
          1,
          -2,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 109,
        "final_stage_length": 109
      },
      {
        "prefix": [
          1,
          -1,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 32,
        "final_stage_length": 32
      },
      {
        "prefix": [
          1,
          -1,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          1,
          -1,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 75,
        "final_stage_length": 75
      },
      {
        "prefix": [
          1,
          -1,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 99,
        "final_stage_length": 99
      },
      {
        "prefix": [
          1,
          -1,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 47,
        "final_stage_length": 47
      },
      {
        "prefix": [
          1,
          -1,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 67,
        "final_stage_length": 67
      },
      {
        "prefix": [
          1,
          -1,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 144,
        "final_stage_length": 144
      },
      {
        "prefix": [
          1,
          -1,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 178,
        "final_stage_length": 178
      },
      {
        "prefix": [
          1,
          -1,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 29,
        "final_stage_length": 29
      },
      {
        "prefix": [
          1,
          -1,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 49,
        "final_stage_length": 49
      },
      {
        "prefix": [
          1,
          -1,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 81,
        "final_stage_length": 81
      },
      {
        "prefix": [
          1,
          -1,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 120,
        "final_stage_length": 120
      },
      {
        "prefix": [
          1,
          0,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 44,
        "final_stage_length": 44
      },
      {
        "prefix": [
          1,
          0,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 89,
        "final_stage_length": 89
      },
      {
        "prefix": [
          1,
          0,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 134,
        "final_stage_length": 134
      },
      {
        "prefix": [
          1,
          0,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 210,
        "final_stage_length": 210
      },
      {
        "prefix": [
          1,
          0,
          2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          1,
          0,
          2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 88,
        "final_stage_length": 88
      },
      {
        "prefix": [
          1,
          0,
          2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 68,
        "final_stage_length": 68
      },
      {
        "prefix": [
          1,
          0,
          2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 254,
        "final_stage_length": 254
      },
      {
        "prefix": [
          1,
          2,
          -2
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 25,
        "final_stage_length": 25
      },
      {
        "prefix": [
          1,
          2,
          -2
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 36,
        "final_stage_length": 36
      },
      {
        "prefix": [
          1,
          2,
          -2
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 64,
        "final_stage_length": 64
      },
      {
        "prefix": [
          1,
          2,
          -2
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 118,
        "final_stage_length": 118
      },
      {
        "prefix": [
          1,
          2,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          1,
          2,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 87,
        "final_stage_length": 87
      },
      {
        "prefix": [
          1,
          2,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 68,
        "final_stage_length": 68
      },
      {
        "prefix": [
          1,
          2,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 209,
        "final_stage_length": 209
      },
      {
        "prefix": [
          2,
          -2,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 8,
        "final_stage_length": 8
      },
      {
        "prefix": [
          2,
          -2,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 10,
        "final_stage_length": 10
      },
      {
        "prefix": [
          2,
          -2,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 8,
        "final_stage_length": 8
      },
      {
        "prefix": [
          2,
          -2,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 10,
        "final_stage_length": 10
      },
      {
        "prefix": [
          2,
          -2,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 51,
        "final_stage_length": 51
      },
      {
        "prefix": [
          2,
          -2,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 67,
        "final_stage_length": 67
      },
      {
        "prefix": [
          2,
          -2,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 53,
        "final_stage_length": 53
      },
      {
        "prefix": [
          2,
          -2,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 92,
        "final_stage_length": 92
      },
      {
        "prefix": [
          2,
          -2,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 12,
        "final_stage_length": 12
      },
      {
        "prefix": [
          2,
          -2,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 15,
        "final_stage_length": 15
      },
      {
        "prefix": [
          2,
          -2,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 20,
        "final_stage_length": 20
      },
      {
        "prefix": [
          2,
          -2,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 29,
        "final_stage_length": 29
      },
      {
        "prefix": [
          2,
          -1,
          0
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 26,
        "final_stage_length": 26
      },
      {
        "prefix": [
          2,
          -1,
          0
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 85,
        "final_stage_length": 85
      },
      {
        "prefix": [
          2,
          -1,
          0
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 86,
        "final_stage_length": 86
      },
      {
        "prefix": [
          2,
          -1,
          0
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 154,
        "final_stage_length": 154
      },
      {
        "prefix": [
          2,
          -1,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 27,
        "final_stage_length": 27
      },
      {
        "prefix": [
          2,
          -1,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 72,
        "final_stage_length": 72
      },
      {
        "prefix": [
          2,
          -1,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 63,
        "final_stage_length": 63
      },
      {
        "prefix": [
          2,
          -1,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 130,
        "final_stage_length": 130
      },
      {
        "prefix": [
          2,
          0,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 26,
        "final_stage_length": 26
      },
      {
        "prefix": [
          2,
          0,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 85,
        "final_stage_length": 85
      },
      {
        "prefix": [
          2,
          0,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 86,
        "final_stage_length": 86
      },
      {
        "prefix": [
          2,
          0,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 154,
        "final_stage_length": 154
      },
      {
        "prefix": [
          2,
          0,
          1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 45,
        "final_stage_length": 45
      },
      {
        "prefix": [
          2,
          0,
          1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 87,
        "final_stage_length": 87
      },
      {
        "prefix": [
          2,
          0,
          1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 68,
        "final_stage_length": 68
      },
      {
        "prefix": [
          2,
          0,
          1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 209,
        "final_stage_length": 209
      },
      {
        "prefix": [
          2,
          1,
          -1
        ],
        "additional_anchors": [],
        "family": "small_certified_prefix",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 23,
        "final_stage_length": 23
      },
      {
        "prefix": [
          2,
          1,
          -1
        ],
        "additional_anchors": [
          -3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 58,
        "final_stage_length": 58
      },
      {
        "prefix": [
          2,
          1,
          -1
        ],
        "additional_anchors": [
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 84,
        "final_stage_length": 84
      },
      {
        "prefix": [
          2,
          1,
          -1
        ],
        "additional_anchors": [
          -3,
          3
        ],
        "family": "small_certified_prefix",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 124,
        "final_stage_length": 124
      },
      {
        "prefix": [
          0,
          1
        ],
        "additional_anchors": [],
        "family": "prescribed_initial_positions",
        "modulus": 2,
        "requested_radius": 3,
        "emitted_count": 16,
        "final_stage_length": 16
      },
      {
        "prefix": [
          0,
          1
        ],
        "additional_anchors": [
          -2,
          2
        ],
        "family": "prescribed_initial_positions",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 139,
        "final_stage_length": 139
      },
      {
        "prefix": [
          0,
          1
        ],
        "additional_anchors": [
          -3,
          4
        ],
        "family": "prescribed_initial_positions",
        "modulus": 8,
        "requested_radius": 4,
        "emitted_count": 127,
        "final_stage_length": 127
      },
      {
        "prefix": [
          0,
          1
        ],
        "additional_anchors": [
          -1,
          0,
          7
        ],
        "family": "prescribed_initial_positions",
        "modulus": 16,
        "requested_radius": 7,
        "emitted_count": 817,
        "final_stage_length": 817
      },
      {
        "prefix": [
          0,
          1,
          3
        ],
        "additional_anchors": [],
        "family": "prescribed_initial_positions",
        "modulus": 4,
        "requested_radius": 3,
        "emitted_count": 44,
        "final_stage_length": 44
      },
      {
        "prefix": [
          0,
          1,
          3
        ],
        "additional_anchors": [
          -2,
          2
        ],
        "family": "prescribed_initial_positions",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 230,
        "final_stage_length": 230
      },
      {
        "prefix": [
          0,
          1,
          3
        ],
        "additional_anchors": [
          -3,
          4
        ],
        "family": "prescribed_initial_positions",
        "modulus": 8,
        "requested_radius": 4,
        "emitted_count": 223,
        "final_stage_length": 223
      },
      {
        "prefix": [
          0,
          1,
          3
        ],
        "additional_anchors": [
          -1,
          0,
          7
        ],
        "family": "prescribed_initial_positions",
        "modulus": 16,
        "requested_radius": 7,
        "emitted_count": 1609,
        "final_stage_length": 1609
      },
      {
        "prefix": [
          0,
          1,
          3,
          7
        ],
        "additional_anchors": [],
        "family": "prescribed_initial_positions",
        "modulus": 8,
        "requested_radius": 3,
        "emitted_count": 153,
        "final_stage_length": 153
      },
      {
        "prefix": [
          0,
          1,
          3,
          7
        ],
        "additional_anchors": [
          -2,
          2
        ],
        "family": "prescribed_initial_positions",
        "modulus": 16,
        "requested_radius": 3,
        "emitted_count": 1437,
        "final_stage_length": 1437
      },
      {
        "prefix": [
          0,
          1,
          3,
          7
        ],
        "additional_anchors": [
          -3,
          4
        ],
        "family": "prescribed_initial_positions",
        "modulus": 16,
        "requested_radius": 4,
        "emitted_count": 1572,
        "final_stage_length": 1572
      },
      {
        "prefix": [
          0,
          1,
          3,
          7
        ],
        "additional_anchors": [
          -1,
          0,
          7
        ],
        "family": "prescribed_initial_positions",
        "modulus": 16,
        "requested_radius": 7,
        "emitted_count": 1642,
        "final_stage_length": 1642
      },
      {
        "prefix": [
          0,
          1,
          3,
          7,
          15
        ],
        "additional_anchors": [],
        "family": "prescribed_initial_positions",
        "modulus": 16,
        "requested_radius": 3,
        "emitted_count": 720,
        "final_stage_length": 720
      },
      {
        "prefix": [
          0,
          1,
          3,
          7,
          15
        ],
        "additional_anchors": [
          -2,
          2
        ],
        "family": "prescribed_initial_positions",
        "modulus": 32,
        "requested_radius": 3,
        "emitted_count": 10807,
        "final_stage_length": 10807
      },
      {
        "prefix": [
          0,
          1,
          3,
          7,
          15
        ],
        "additional_anchors": [
          -3,
          4
        ],
        "family": "prescribed_initial_positions",
        "modulus": 32,
        "requested_radius": 4,
        "emitted_count": 12272,
        "final_stage_length": 12272
      },
      {
        "prefix": [
          0,
          1,
          3,
          7,
          15
        ],
        "additional_anchors": [
          -1,
          0,
          7
        ],
        "family": "prescribed_initial_positions",
        "modulus": 32,
        "requested_radius": 7,
        "emitted_count": 10103,
        "final_stage_length": 10103
      }
    ]
  }
}


==> anc/verify.py <==
#!/usr/bin/env python3
"""Independent exact finite checks for the finite-anchor construction.

Python standard library only. No original research modules are imported.
Finite checks supplement, and do not replace, the all-integer potential proof.
"""
from __future__ import annotations

import argparse
import itertools
import json
import random
from functools import cmp_to_key
from pathlib import Path


def valuation(n):
    """2-adic valuation of a nonzero signed integer."""
    assert n != 0
    n = abs(n)
    return (n & -n).bit_length() - 1


def nodes(k):
    return [(t, r) for t in range(k) for r in range(1 << t)]


def rooted_four_ap(word, anchors):
    """Return an actual ordered AP, testing both signs of its difference."""
    pos = {x: i for i, x in enumerate(word)}
    assert len(pos) == len(word)
    for a in anchors:
        if a not in pos:
            continue
        for b in word[pos[a] + 1:]:
            c, d = 2 * b - a, 3 * b - 2 * a
            if c in pos and d in pos and pos[b] < pos[c] < pos[d]:
                return [a, b, c, d]
    return None


def triple_closed(word):
    """Every ordered triple has its continuation already earlier than term 3."""
    pos = {x: i for i, x in enumerate(word)}
    if len(pos) != len(word):
        return False
    for i, a in enumerate(word):
        for b in word[i + 1:]:
            c = 2 * b - a
            if c in pos and pos[b] < pos[c]:
                d = 2 * c - b
                if d not in pos or pos[d] >= pos[c]:
                    return False
    return True


def pair_requirements(prefix):
    old = set(prefix)
    requirements = []
    for i, a in enumerate(prefix):
        for b in prefix[i + 1:]:
            c, d = 2 * b - a, 3 * b - 2 * a
            if c not in old and d not in old:
                requirements.append((c, d))  # Target c requires predecessor d.
    return requirements


def binary_certificate(prefix):
    if not triple_closed(prefix):
        return None
    orientation = {}
    for c, d in pair_requirements(prefix):
        t = valuation(c - d)
        node = (t, c % (1 << t))
        preferred = (d >> t) & 1
        if node in orientation and orientation[node] != preferred:
            return None
        orientation[node] = preferred
    return orientation


class AnchorConstruction:
    """Prerequisite graph and its independently reconstructed potential."""

    def __init__(self, anchors, prefix=(0, 1), orientation=None, old_pairs=False):
        self.anchors = tuple(sorted(set(anchors) | set(prefix)))
        self.prefix = tuple(prefix)
        self.old = set(prefix)
        self.k = max(1, (max(self.anchors) - min(self.anchors)).bit_length())
        self.modulus = 1 << self.k
        self.orientation = dict(orientation or {})
        self.anchor_residues = {a % self.modulus: a for a in self.anchors}
        assert len(self.anchor_residues) == len(self.anchors)
        self.extra = {}
        if old_pairs:
            for target, parent in pair_requirements(prefix):
                self.extra.setdefault(target, set()).add(parent)

    def prefers(self, t, residue):
        return self.orientation.get((t, residue), 0)

    def rank(self, x):
        rank = 0
        for t in range(self.k):
            bit = (x >> t) & 1
            rank = 2 * rank + (bit != self.prefers(t, x % (1 << t)))
        return rank

    def choose_f(self, a, t):
        if t < self.k:
            return ((a >> t) & 1) == self.prefers(t, a % (1 << t))
        return (t - self.k) % 2 == 0

    def potential(self, x):
        a = self.anchor_residues.get(x % self.modulus)
        epsilon = int(a is not None and a != x and
                      (valuation(x - a) - self.k) % 2 == 0)
        return 2 * self.rank(x) + epsilon

    def base_parents(self, x):
        if x in self.old:
            return set()
        parents = set()
        for a in self.anchors:
            if x == a:
                continue
            t = valuation(x - a)
            if self.choose_f(a, t):
                parents.add(2 * x - a)
            if t > 0 and not self.choose_f(a, t - 1):
                parents.add((3 * x - a) // 2)
        return parents

    def parents(self, x):
        return self.base_parents(x) | self.extra.get(x, set())

    def closure(self, targets):
        """Unbounded exact closure. No magnitude or vertex cutoff."""
        seen = set()
        pending = list(targets)
        while pending:
            x = pending.pop()
            if x in seen:
                continue
            seen.add(x)
            for parent in self.parents(x):
                assert self.potential(parent) < self.potential(x), (x, parent)
                if parent not in seen:
                    pending.append(parent)
        return seen

    def emit(self, requested):
        word = list(self.prefix)
        emitted = set(word)
        stages = []
        for target in requested:
            needed = self.closure([target]) - emitted
            batch = sorted(needed, key=lambda x: (self.potential(x), x))
            for x in batch:
                assert self.parents(x) <= emitted
                word.append(x)
                emitted.add(x)
            assert target in emitted
            stages.append(len(word))
        return word, stages

    def binary_compare(self, x, y):
        if x == y:
            return 0
        t = valuation(x - y)
        r = x % (1 << t)
        if t < self.k:
            preferred = self.prefers(t, r)
        else:
            a = self.anchor_residues.get(x % self.modulus)
            if a is not None and a % (1 << t) == r:
                preferred = ((a >> t) & 1) ^ int(not self.choose_f(a, t))
            else:
                preferred = 0
        return -1 if ((x >> t) & 1) == preferred else 1

    def binary_batch(self, target):
        needed = self.closure([target]) - self.old
        batch = sorted(needed, key=cmp_to_key(self.binary_compare))
        emitted = set(self.old)
        for x in batch:
            assert self.parents(x) <= emitted
            emitted.add(x)
        return list(self.prefix) + batch


def visitation(radius):
    return [0] + [x for n in range(1, radius + 1) for x in (n, -n)]


def check_edges(construction, values):
    count = 0
    for x in values:
        for parent in construction.base_parents(x):
            assert construction.rank(parent) <= construction.rank(x)
            assert construction.potential(parent) < construction.potential(x)
            count += 1
    return count


def check_blocking_witnesses(construction, differences):
    """Check that each relevant signed AP has its claimed reversed pair."""
    assert construction.prefix == (0, 1)
    checks = 0
    for a in construction.anchors:
        for d in differences:
            assert d
            later = (a + d, a + 2 * d, a + 3 * d)
            # These would already violate the prescribed initial occurrence order.
            if a not in (0, 1) and set(later) & {0, 1}:
                continue
            if a == 1 and 0 in later:
                continue
            if construction.choose_f(a, valuation(d)):
                target, parent = a + d, a + 2 * d
            else:
                target, parent = a + 2 * d, a + 3 * d
            assert target not in construction.old
            assert parent in construction.base_parents(target)
            checks += 1
    return checks


def test_small_orientations():
    """All coarse orientations through depth 2, all anchor subsets of 0..3."""
    configurations = targets = edges = witnesses = 0
    for anchor_mask in range(1 << 4):
        anchors = [a for a in range(4) if (anchor_mask >> a) & 1]
        prototype = AnchorConstruction(anchors)
        free_nodes = [node for node in nodes(prototype.k) if node != (0, 0)]
        for bits in itertools.product((0, 1), repeat=len(free_nodes)):
            orientation = dict(zip(free_nodes, bits))
            orientation[(0, 0)] = 1
            c = AnchorConstruction(anchors, orientation=orientation)
            assert sorted(c.rank(x) for x in range(c.modulus)) == list(range(c.modulus))
            values = range(-96, 97)
            edges += check_edges(c, values)
            witnesses += check_blocking_witnesses(c, [d for d in range(-64, 65) if d])
            targets += len(values)
            configurations += 1
    # Independently exercise every K=3 orientation and signed anchor sets.
    for anchors in ((-2, 0, 1, 3), (-3, -1, 0, 1), (0, 1, 4)):
        free_nodes = [node for node in nodes(3) if node != (0, 0)]
        for bits in itertools.product((0, 1), repeat=len(free_nodes)):
            orientation = dict(zip(free_nodes, bits))
            orientation[(0, 0)] = 1
            c = AnchorConstruction(anchors, orientation=orientation)
            assert c.k == 3
            assert sorted(c.rank(x) for x in range(8)) == list(range(8))
            values = range(-96, 97)
            edges += check_edges(c, values)
            witnesses += check_blocking_witnesses(c, [d for d in range(-64, 65) if d])
            targets += len(values)
            configurations += 1
    return dict(configurations=configurations, target_checks=targets,
                exact_predecessor_checks=edges, signed_ap_blocking_witnesses=witnesses)


def test_random_large():
    rng = random.Random(1952026)
    configurations = edges = targets = 0
    for _ in range(128):
        anchors = rng.sample(range(-10**6, 10**6), rng.randint(1, 8))
        c = AnchorConstruction(anchors)
        # Only anchor-path nodes affect graph rules. Randomize all of them.
        for a in c.anchors:
            for t in range(c.k):
                c.orientation[(t, a % (1 << t))] = rng.randrange(2)
        c.orientation[(0, 0)] = 1
        values = [rng.randrange(-10**15, 10**15) for _ in range(64)]
        # Hit high valuations and both signs deliberately, not just at random.
        values += [a + sign * odd * (1 << (c.k + offset))
                   for a in c.anchors for sign in (-1, 1)
                   for odd in (1, 3) for offset in range(8)]
        edges += check_edges(c, values)
        targets += len(values)
        configurations += 1
    return dict(seed=1952026, configurations=configurations,
                target_checks=targets, exact_predecessor_checks=edges)


def test_emissions():
    records = []
    for anchors in ((), (-1,), (2,), (-2, 2), (-3, 3), (-4, 4)):
        for preferred in (0, 1):
            prototype = AnchorConstruction(anchors)
            orientation = {node: preferred for node in nodes(prototype.k)}
            orientation[(0, 0)] = 1
            c = AnchorConstruction(anchors, orientation=orientation)
            requested = visitation(5)
            word, stages = c.emit(requested)
            assert len(word) == len(set(word))
            assert word[:2] == [0, 1]
            assert set(requested) <= set(word)
            assert rooted_four_ap(word, c.anchors) is None
            records.append(dict(anchors=list(anchors), other_node_preference=preferred,
                                requested_radius=5, emitted_count=len(word),
                                maximum_absolute_value=max(map(abs, word)),
                                stage_lengths=stages, first_20_values=word[:20]))
    return records


def test_binary_extensions():
    records = []
    prefixes = [(0, 1), (0, 1, -1)]
    prefixes += [tuple((1 << j) - 1 for j in range(n)) for n in range(3, 7)]
    # Exhaustively check every triple-closed, binary-certified small prefix.
    for length in range(1, 5):
        prefixes += [p for p in itertools.permutations(range(-2, 3), length)
                     if binary_certificate(p) is not None]
    for prefix in dict.fromkeys(prefixes):
        certificate = binary_certificate(prefix)
        assert certificate is not None
        c = AnchorConstruction(prefix, prefix=prefix, orientation=certificate,
                               old_pairs=True)
        # A separate stage-based continuation need not keep the tail binary.
        continuation, _ = c.emit(visitation(3))
        assert rooted_four_ap(continuation, prefix) is None
        assert set(range(-3, 4)) <= set(continuation)
        for target in (-3, 0, 1, 2, 3):
            if target in c.old:
                continue
            word = c.binary_batch(target)
            assert word[:len(prefix)] == list(prefix)
            assert target in word and len(word) == len(set(word))
            assert rooted_four_ap(word, word) is None
            assert triple_closed(word)
            records.append(dict(prefix=list(prefix), target=target,
                                emitted_count=len(word)))
    # The growing-prefix corollary has a uniform certificate for every n.
    # This finite check exercises exponents well beyond the emitted examples.
    for n in range(2, 51):
        prefix = [(1 << j) - 1 for j in range(n)]
        cert = binary_certificate(prefix)
        assert cert is not None
        assert all(bit == 1 and r == (1 << t) - 1
                   for (t, r), bit in cert.items())
    return dict(batch_checks=len(records),
                prefix_checks=len({tuple(r['prefix']) for r in records}),
                largest_batch=max(r['emitted_count'] for r in records),
                growing_prefix_corollary_n_checked=[2, 50],
                checks=records)


def test_master_theorem():
    """Certified P plus an independently specified finite anchor set A."""
    cases = []
    certified = []
    for length in range(1, 4):
        certified.extend(p for p in itertools.permutations(range(-2, 3), length)
                         if binary_certificate(p) is not None)
    for prefix in certified:
        for additional_anchors in ((), (-3,), (3,), (-3, 3)):
            cases.append((prefix, additional_anchors, 'small_certified_prefix'))
    for n in range(2, 6):
        prefix = tuple((1 << j) - 1 for j in range(n))
        for additional_anchors in ((), (-2, 2), (-3, 4), (-1, 0, 7)):
            cases.append((prefix, additional_anchors, 'prescribed_initial_positions'))
    exact_edges = 0
    largest_word = 0
    details = []
    for prefix, additional_anchors, family in cases:
        certificate = binary_certificate(prefix)
        assert certificate is not None
        c = AnchorConstruction(additional_anchors, prefix=prefix,
                               orientation=certificate, old_pairs=True)
        # Include ALL old-pair endpoints alongside the signed test interval.
        test_values = set(range(-96, 97)) | set(c.extra)
        test_values.update(parent for ps in c.extra.values() for parent in ps)
        for x in test_values:
            for parent in c.parents(x):
                assert 0 <= c.potential(parent) < c.potential(x) < 2 * c.modulus
                exact_edges += 1
        radius = max(3, max(map(abs, additional_anchors), default=0))
        requested = visitation(radius)
        word, stages = c.emit(requested)
        assert word[:len(prefix)] == list(prefix)
        assert len(word) == len(set(word))
        assert set(requested) | set(c.anchors) <= set(word)
        assert rooted_four_ap(word, c.anchors) is None
        positions = {x: i for i, x in enumerate(word)}
        for x in word:
            for parent in c.parents(x):
                assert positions[parent] < positions[x]
                assert c.potential(parent) < c.potential(x)
        largest_word = max(largest_word, len(word))
        details.append(dict(prefix=list(prefix), additional_anchors=list(additional_anchors),
                            family=family, modulus=c.modulus, requested_radius=radius,
                            emitted_count=len(word), final_stage_length=stages[-1]))
    return dict(configurations=len(cases), certified_small_prefixes=len(certified),
                prescribed_initial_position_cases=16,
                exact_potential_edge_checks=exact_edges,
                largest_emitted_word=largest_word, checks=details)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, default=Path(__file__).with_name('results.json'))
    args = parser.parse_args()
    results = {
        'status': 'passed',
        'scope': 'Exact finite checks for the paper supplement. These support the written '
                 'proofs and do not establish infinite coverage, novelty, or resolution of '
                 'Erdos problem 195 by computational evidence alone.'
    }
    for name, check in [('small_orientations', test_small_orientations),
                        ('random_large_signed', test_random_large),
                        ('emissions', test_emissions),
                        ('binary_extensions', test_binary_extensions),
                        ('master_theorem', test_master_theorem)]:
        print('Checking', name, flush=True)
        results[name] = check()
    args.output.write_text(json.dumps(results, indent=2) + '\n')
    print('All exact checks passed. Results:', args.output, flush=True)


if __name__ == '__main__':
    main()

